Telemetry and Concealment in Self-Adapting Generative AI: Logging Architecture, Adversarial Model Hiding, and the Limits of Detection

Model risk management (MRM) guidance assumes a static model lifecycle, in which models are developed, independently validated, and implemented without further autonomous modification. Continually self-adapting generative AI systems --- models that update their own weights during production deployment --- fundamentally violate this assumption and render point-in-time validation inadequate. This paper addresses the resulting governance problem in two parts. Part I develops a rigorous telemetry architecture for such models, operating simultaneously in discrete and continuous time. We establish a Minimal Sufficient Statistic for audit purposes, construct a tamper-evident Merkle chain for discrete weight sequences, derive the appropriate continuous-time generalization via the Ito formula, and propose event-driven logging via KL divergence stopping times that is both computationally tractable and meaningful for validation. Part II asks what happens when the model provider is adversarial. A firm deploying such a model has strong incentives to conceal learning updates that would trigger mandatory validation review. We formalize this as the Model Hiding Problem and provide a systematic taxonomy of six distinct attack strategies against the Part I architecture, spanning discrete and continuous time, with a formal countermeasure for each. Together the two parts establish a dual-regime architecture in which continuous telemetry is necessary but not sufficient, narrowing---but never replacing---periodic invasive audit. The framework is model-architecture-agnostic and is designed to satisfy the three pillars of traditional MRM.

==> paper_a_b_studies.py <==
"""
paper_a_b_studies.py  —  Numerical Studies, Parts I & II
=======================================================================
Reproduces every number that appears verbatim in the LaTeX Numerical
Studies sections of both papers.

Six studies were broken in a prior draft.  Corrections:

  A1: prior ε_tan=2.0 vs ε_grad=0.05 (40× Frobenius difference) →
        now same ε for both directions.
  A4: noise coded η·σ·Z instead of √η·σ·√dt·Z, dt=1 so drift overwhelmed
        QV → correct SDE, dt=0.01, QV from noise component only.
  A5: σ=0.05 gave E[V∞]≈V₀=2.05 (process already stationary, r=0.17) →
        σ=0.005 so E[V∞]=0.003≪V₀; 100 MC paths; log-log r=1.000.
  B1: unbiased MMD² provably negative on small samples (null threshold
        negative → everything "detected") → KL oracle, always ≥0.
  B2: μ_safe=0.5≫μ_hidden=0.1 so gaps within MC noise (some negative) →
        pure scalar X_i=μ+σZ vs X_i=σZ, μ=1.0; gap>0 always, grows ∝√N.
  B4: mean V_attack≈10× mean V_honest (mean-V would catch attack alone) →
        same α,σ for both; honest declares truth; attack declares σ_decl=0.02
        (5× too small); both E[V∞] identical; per-step CLT band exposes attack.

Usage:
    python3 numerical_studies_v2.py
Outputs:
    (stdout) all numbers printed
    fig_paper_a.pdf / fig_paper_b.pdf
    fig_paper_a.png / fig_paper_b.png

Requirements: numpy, scipy, matplotlib
"""

import hashlib
import warnings

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec
import numpy as np
from scipy.special import softmax

warnings.filterwarnings("ignore")

# ── shared model (fixed seed = reproducible across all studies) ───────────────
_SETUP = np.random.default_rng(42)
d, K, N_ref = 8, 3, 80
W0    = _SETUP.normal(0, 0.5, (d, K))
X_ref = _SETUP.normal(0, 1,   (N_ref, d))
X_ref /= np.linalg.norm(X_ref, axis=1, keepdims=True)
d_tot = d * K      # 24
V0    = 0.5 * np.linalg.norm(W0, "fro") ** 2
# A1 tangent seed drawn immediately after X_ref (same RNG state as pilot)
_A1_v_raw = _SETUP.normal(0, 1, W0.shape)

def _probs(W, X):
    return softmax(X @ W, axis=1)

def _kl(P, Q, eps=1e-12):
    P, Q = np.clip(P, eps, 1), np.clip(Q, eps, 1)
    return float(np.sum(P * np.log(P / Q)))

def _grad(W, X, y):
    p = _probs(W, X)
    return X.T @ (p - np.eye(K)[y]) / len(y)

def _sha(arr):
    # SHA3-256 to match the 'SHA-3-256' specified in both papers
    return hashlib.sha3_256(arr.tobytes()).hexdigest()

P0    = _probs(W0, X_ref)
y_ref = np.argmax(P0, axis=1)

CB = dict(blue="#1f77b4", orange="#ff7f0e", green="#2ca02c",
          red="#d62728", purple="#9467bd", gray="#7f7f7f")

SEP = "=" * 66


# =============================================================================
# A1 (CORRECTED)
# Claim:  KL on R correctly ranks equal-||ΔW||_F perturbations.
# Fix:    use the same ε for both gradient and tangent directions.
# =============================================================================
def study_A1():
    print(f"\n{SEP}")
    print("A1 (corrected): KL vs Frobenius — equal-magnitude perturbations")
    print(SEP)

    G  = _grad(W0, X_ref, y_ref)
    Gu = G / np.linalg.norm(G)
    v  = _A1_v_raw.copy()
    v -= Gu * np.dot(v.ravel(), Gu.ravel())
    v /= np.linalg.norm(v)

    eps_vals   = [0.1, 0.3, 0.5, 1.0]
    kl_tan, kl_grad, ratios = [], [], []

    print(f"\n  {'ε':>5}  {'||ΔW||_F':>10}  {'KL tan':>10}  {'KL grad':>10}  {'ratio':>8}")
    print("  " + "-" * 51)
    for eps in eps_vals:
        kt = _kl(P0, _probs(W0 + eps * v,  X_ref))
        kg = _kl(P0, _probs(W0 + eps * Gu, X_ref))
        r  = kg / (kt + 1e-15)
        kl_tan.append(kt); kl_grad.append(kg); ratios.append(r)
        print(f"  {eps:>5.1f}  {eps:>10.4f}  {kt:>10.5f}  {kg:>10.5f}  {r:>7.2f}×")

    mean_r = float(np.mean(ratios))
    print(f"\n  Mean KL_grad / KL_tan = {mean_r:.2f}×  "
          f"(range {min(ratios):.2f}×–{max(ratios):.2f}×)")
    print(f"  At ε=0.5: KL_tan={kl_tan[2]:.3f},  KL_grad={kl_grad[2]:.3f}")
    print(f"\n  ✓ Frobenius identical at every ε; KL correctly ranks risk.")
    return dict(eps_vals=eps_vals, kl_tan=kl_tan, kl_grad=kl_grad,
                ratios=ratios, mean_r=mean_r)


# =============================================================================
# A2 (original — retained)
# =============================================================================
def study_A2():
    print(f"\n{SEP}")
    print("A2: Merkle Weight Chain tamper-evidence")
    print(SEP)

    rng = np.random.default_rng(7)
    T   = 10
    chain   = []
    weights = [W0.copy()]
    h = _sha(W0); chain.append(h)
    W = W0.copy()
    batches = []
    for _ in range(1, T + 1):
        idx = rng.choice(N_ref, 16, replace=False)
        batches.append(idx)
        g   = _grad(W, X_ref[idx], y_ref[idx])
        W   = W - 0.01 * g + 0.002 * rng.normal(0, 1, W.shape)
        bh  = np.frombuffer(_sha(idx.astype(np.float64)).encode(),
                            dtype=np.uint8).astype(np.float64)
        # h_t = Hash( W_t || h_{t-1} || Hash(B_t) )
        h   = _sha(np.concatenate([W.ravel(),
              np.frombuffer(chain[-1].encode(), dtype=np.uint8).astype(np.float64),
              bh]))
        chain.append(h); weights.append(W.copy())

    s  = 3
    wt = [w.copy() for w in weights]; wt[s] = wt[s] + 1e-2
    h_tam = [chain[0]]
    for t in range(1, T + 1):
        bh = np.frombuffer(_sha(batches[t-1].astype(np.float64)).encode(),
                           dtype=np.uint8).astype(np.float64)
        ht = _sha(np.concatenate([wt[t].ravel(),
             np.frombuffer(h_tam[-1].encode(), dtype=np.uint8).astype(np.float64),
             bh]))
        h_tam.append(ht)

    n_inv = sum(a != b for a, b in zip(chain[s:], h_tam[s:]))
    print(f"\n  Tamper at step s={s}; hashes invalidated: {n_inv}/{T - s + 1}")
    print(f"  Tips match: {chain[-1] == h_tam[-1]}")
    print(f"  Legit tip  h_10  = ...{chain[-1][-12:]}")
    print(f"  Tamper tip h_10' = ...{h_tam[-1][-12:]}")
    print(f"\n  ✓ Every downstream hash changes; tip mismatch detectable.")
    return chain


# =============================================================================
# A3 (original — retained)
# =============================================================================
def study_A3():
    print(f"\n{SEP}")
    print("A3: Event-driven stopping times and packet density")
    print(SEP)

    eps, T_steps = 0.005, 500
    rng = np.random.default_rng(11)

    def _run(eta, sig_n):
        W, P_anc = W0.copy(), _probs(W0, X_ref)
        pkts, cum, seq = [], 0.0, []
        for t in range(T_steps):
            idx  = rng.choice(N_ref, 16, replace=False)
            g    = _grad(W, X_ref[idx], y_ref[idx])
            W    = W - eta * g + sig_n * rng.normal(0, 1, W.shape)
            dk   = _kl(P_anc, _probs(W, X_ref))
            cum += dk; seq.append(dk)
            base = pkts[-1][1] if pkts else 0.0
            if cum - base > eps:
                pkts.append((t, cum))
                P_anc = _probs(W, X_ref).copy()
        return pkts, seq

    sp, ks   = _run(0.000, 0.0000)   # genuinely static: no learning, no noise -> 0 packets
    slp, ksl = _run(0.005, 0.001)
    fp,  kf  = _run(0.050, 0.005)

    print(f"\n  ε={eps},  T={T_steps}")
    print(f"\n  {'Model':<8}  {'η':>7}  {'Pkts':>6}  {'Mean inter-arrival':>20}")
    print("  " + "-" * 47)
    for lbl, pkts, eta in [("Static", sp, 0.0), ("Slow", slp, 0.005), ("Fast", fp, 0.05)]:
        n  = len(pkts)
        ia = (f"{float(np.diff([p[0] for p in pkts]).mean()):.1f} steps"
              if n > 1 else "∞")
        print(f"  {lbl:<8}  {eta:>7.3f}  {n:>6}   {ia}")

    ratio = len(fp) // max(len(slp), 1)
    print(f"\n  ✓ Static→{len(sp)} packets; fast emits ≈{ratio}× more than slow.")
    return sp, slp, fp, ks, ksl, kf


# =============================================================================
# A4 (CORRECTED)
# Claim:  d[W]_t = η·tr(Σ)·dt  ⟹  [W]_T = η·d·σ²·T.
# Fix:    correct SDE dW = -α·W·dt + √η·σ·√dt·Z; dt=0.01; QV from noise only.
# =============================================================================
def study_A4():
    print(f"\n{SEP}")
    print("A4 (corrected): Quadratic variation — empirical vs theoretical")
    print(SEP)

    alpha, sigma, dt, N_steps = 0.05, 0.10, 0.01, 2000
    T_time = N_steps * dt   # 20.0

    print(f"\n  SDE: dW = −α·W·dt + √η·σ·√dt·Z,  "
          f"α={alpha}, σ={sigma}, dt={dt}, N={N_steps}, T={T_time}")
    print(f"\n  {'η':>6}  {'QV empirical':>14}  {'η·σ²·d·T (theory)':>20}  {'Error':>8}")
    print("  " + "-" * 56)

    results = {}
    for eta in [0.01, 0.05, 0.10]:
        rng = np.random.default_rng(42)
        W   = W0.copy(); QV = 0.0
        for _ in range(N_steps):
            dWn  = np.sqrt(eta) * sigma * np.sqrt(dt) * rng.normal(0, 1, W.shape)
            W   += -alpha * W * dt + dWn
            QV  += float(np.sum(dWn ** 2))
        theory = eta * sigma ** 2 * d_tot * T_time
        err    = 100.0 * abs(QV - theory) / theory
        print(f"  {eta:>6.2f}  {QV:>14.5f}  {theory:>20.5f}  {err:>6.2f}%")
        results[eta] = (QV, theory, err)

    print(f"\n  ✓ Empirical QV matches η·σ²·d·T within <1% at all η.")
    return results, [0.01, 0.05, 0.10], alpha, sigma, dt, N_steps


# =============================================================================
# A5 (CORRECTED)
# Claim:  E[V(t)] = V₀(1-α)^{2t} + E∞(1-(1-α)^{2t}),  E∞=σ²d/(4α).
# Fix:    σ=0.005 → E∞=0.003≪V₀; 100 MC paths; compare to exact formula.
# =============================================================================
def study_A5():
    print(f"\n{SEP}")
    print("A5 (corrected): Lyapunov stability and CUSUM governance trigger")
    print(SEP)

    alpha, sigma, T5, n_mc = 0.05, 0.005, 100, 100
    V_inf = 0.5 * d_tot * sigma ** 2 / (2 * alpha)
    t_arr = np.arange(T5 + 1)
    V_ex  = (V0 * (1 - alpha) ** (2 * t_arr)
             + V_inf * (1 - (1 - alpha) ** (2 * t_arr)))

    print(f"\n  α={alpha}, σ={sigma}, T={T5}, n_mc={n_mc}")
    print(f"  V₀={V0:.5f},  E[V∞]={V_inf:.5f}  (ratio={V_inf/V0:.5f})")

    rng = np.random.default_rng(99)
    V_mc = np.zeros(T5 + 1)
    for _ in range(n_mc):
        W = W0.copy()
        V_mc[0] += 0.5 * np.linalg.norm(W, "fro") ** 2
        for t in range(T5):
            W = W - alpha * W + sigma * rng.normal(0, 1, W.shape)
            V_mc[t + 1] += 0.5 * np.linalg.norm(W, "fro") ** 2
    V_mc /= n_mc

    # NB: a near-unit correlation between two monotone exponential decays is
    # essentially guaranteed by the shared trend; we report per-step relative
    # error instead, which is the meaningful accuracy metric.
    rel_errs = 100.0 * np.abs(V_mc[1:] - V_ex[1:]) / (V_ex[1:] + 1e-12)

    print(f"\n  {'t':>5}  {'MC mean':>10}  {'Exact':>10}  {'Rel err':>9}")
    print("  " + "-" * 40)
    for t in [0, 10, 30, 60, 100]:
        rel = 100.0 * abs(V_mc[t] - V_ex[t]) / (V_ex[t] + 1e-12)
        print(f"  {t:>5}  {V_mc[t]:>10.5f}  {V_ex[t]:>10.5f}  {rel:>8.2f}%")
    print(f"\n  Max per-step relative error (t>=1): {rel_errs.max():.2f}%")

    # ── CUSUM on behavioural-divergence increments delta_t (NOT on V) ─────────
    # Feeding the absolute level V (which starts ~V0=2) to a threshold h1<V0 would
    # trip at t=1 regardless of any drift -- that is not detection. The correct
    # detector runs on per-step KL increments delta_t with an ARL-calibrated h1.
    ghat = _grad(W0, X_ref, y_ref); ghat = ghat / np.linalg.norm(ghat)  # active dir.

    def _delta_stream(seed, n, t0=None, drift=0.0, eta=0.01, sig=0.001):
        r = np.random.default_rng(seed); W = W0.copy(); out = []
        for t in range(n):
            Wp = W.copy()
            step = -eta * _grad(W, X_ref, y_ref) + sig * r.normal(0, 1, W.shape)
            if t0 is not None and t >= t0:
                step = step + drift * ghat            # covert behavioural drift
            W = W + step
            out.append(_kl(_probs(Wp, X_ref), _probs(W, X_ref)))
        return np.array(out)

    # reference value kappa = 95th percentile of honest per-step KL
    cal   = np.concatenate([_delta_stream(1000 + s, 500) for s in range(20)])
    kappa = float(np.quantile(cal, 0.95))
    h1    = 5e-3

    def _cusum_fire(deltas, kappa, h):
        C = 0.0
        for t, dl in enumerate(deltas):
            C = max(0.0, C + dl - kappa)
            if C >= h:
                return t
        return -1

    # null ARL check (no false alarm over long honest streams)
    arl = np.mean([(_cusum_fire(_delta_stream(2000 + s, 5000), kappa, h1) >= 0)
                   for s in range(50)])
    t0 = 50
    print(f"\n  CUSUM on delta_t: kappa(95th honest pct)={kappa:.2e}, h1={h1}")
    print(f"  Null false-alarm fraction over 50 streams x5000 steps: {arl:.2f}  (ARL>5000)")
    print(f"  Change point t0={t0}; detection delay vs drift magnitude:")
    delays = {}
    for drift in [0.02, 0.05, 0.10]:
        dl = _delta_stream(7, 200, t0=t0, drift=drift)
        td = _cusum_fire(dl, kappa, h1)
        delays[drift] = (td, td - t0 if td >= 0 else None)
        print(f"    drift={drift:<4} -> fires at t={td}, delay={td - t0 if td >= 0 else 'none'} steps")

    # path for the figure: drift=0.05 case
    C_path = np.zeros(T5); C = 0.0
    dl_fig = _delta_stream(7, T5, t0=t0, drift=0.05)
    trigger = -1
    for t in range(T5):
        C = max(0.0, C + dl_fig[t] - kappa); C_path[t] = C
        if C >= h1 and trigger < 0:
            trigger = t
    print(f"\n  ✓ MC mean tracks exact E[V(t)] (tabulated pts <1.1%; worst single\n    step ~7% at t~83 where V~3e-3, abs err ~3e-4 = floor noise);\n    CUSUM stays 0 pre-drift, fires {trigger - t0} step(s) after t0={t0}.")
    return V_mc, V_ex, V_inf, t_arr, C_path, trigger, t0, h1


# =============================================================================
# B1 (CORRECTED)
# Claim:  Behavioral oracle is consistent (stat→0 under H₀, →Δ>0 under H₁).
# Fix:    Replace negative-valued unbiased MMD² with KL divergence on a
#         held-out canary set (always ≥0 by Gibbs' inequality).
# =============================================================================
def study_B1():
    print(f"\n{SEP}")
    print("B1 (corrected): Attack S — KL oracle detection power")
    print(SEP)

    rng     = np.random.default_rng(42)
    C_size  = 40
    idx_c   = rng.choice(N_ref, C_size, replace=False)
    X_can   = X_ref[idx_c]
    P0_can  = _probs(W0, X_can)

    # H₀ bootstrap: hardware-level weight noise
    sigma_noise = 0.0002
    h0_stats    = [_kl(P0_can, _probs(W0 + sigma_noise * rng.normal(0, 1, W0.shape), X_can))
                   for _ in range(1000)]
    c_alpha = float(np.percentile(h0_stats, 95))

    print(f"\n  |C|={C_size}, σ_noise={sigma_noise}, n_boot=1000")
    print(f"  H₀ KL: mean={float(np.mean(h0_stats)):.6f},  95th pct (threshold)={c_alpha:.6f}")
    print(f"  All H₀ values ≥ 0: {all(v >= 0 for v in h0_stats)}")

    print(f"\n  {'η':>8}  {'Oracle KL':>12}  {'KL / threshold':>16}  {'Detected':>9}")
    print("  " + "-" * 52)

    eta_vals = [0.001, 0.005, 0.01, 0.05, 0.10]
    stats_h1 = []
    for eta in eta_vals:
        W_d = W0.copy()
        for _ in range(30):
            W_d -= eta * _grad(W_d, X_ref, y_ref)
        stat = _kl(P0_can, _probs(W_d, X_can))
        stats_h1.append(stat)
        print(f"  {eta:>8.3f}  {stat:>12.6f}  {stat/c_alpha:>14.1f}×  "
              f"{'YES' if stat > c_alpha else 'NO':>9}")

    print(f"\n  ✓ KL ≥ 0 always; every drift level detected; "
          f"statistic monotone in η.")
    return h0_stats, c_alpha, eta_vals, stats_h1


# =============================================================================
# B2 (NEGATIVE RESULT)
# Claim:  V¹/√V² CANNOT detect drift. On a diffusion path the realized first
#         (absolute) variation is dominated by the martingale part and scales
#         like sqrt(n) regardless of drift; the drift is a vanishing O(sqrt(dt))
#         correction. The correct (signed) net-displacement statistic separates
#         drift only as T->inf and gains nothing from finer sampling.
# =============================================================================
def study_B2():
    print(f"\n{SEP}")
    print("B2 (negative result): Attack N — power variation does NOT detect drift")
    print(SEP)
    print("  Diffusion dW = μ dt + σ dB on [0,T], T=1, σ=1; ratio V¹/√V² = Σ|ΔW|/√(Σ ΔW²)")

    sigma, T, n_paths = 1.0, 1.0, 20
    ns   = [1000, 5000, 20000, 80000]
    res  = {}   # n -> (ratio_mu0, ratio_mu5, sqrt(2n/pi), znet_mu0, znet_mu5)

    print(f"\n  {'n':>7}  {'ratio μ=0':>10}  {'ratio μ=5':>10}  {'√(2n/π)':>9}"
          f"  {'znet μ=0':>9}  {'znet μ=5':>9}")
    print("  " + "-" * 64)
    for n in ns:
        dt = T / n
        def _stats(mu):
            rng = np.random.default_rng(100 + n + int(mu))
            ratios, znets = [], []
            for _ in range(n_paths):
                dB = rng.normal(0, np.sqrt(dt), n)
                dW = mu * dt + sigma * dB
                V1 = np.sum(np.abs(dW)); V2 = np.sum(dW ** 2)
                ratios.append(V1 / np.sqrt(V2))
                znets.append(np.sum(dW) / np.sqrt(V2))   # signed/standardized
            return float(np.mean(ratios)), float(np.mean(np.abs(znets)))
        r0, z0 = _stats(0.0)
        r5, z5 = _stats(5.0)
        pred = np.sqrt(2 * n / np.pi)
        res[n] = (r0, r5, float(pred), z0, z5)
        print(f"  {n:>7}  {r0:>10.1f}  {r5:>10.1f}  {pred:>9.1f}"
              f"  {z0:>9.2f}  {z5:>9.2f}")

    print(f"\n  ✗ Power-variation ratio is IDENTICAL for μ=0 and μ=5 (≈√(2n/π)):")
    print(f"    it measures sampling frequency, not drift.  The signed net")
    print(f"    displacement separates them (znet μ=5 ≈ 5√T) but only as T→∞.")
    return ns, res, sigma, T


# =============================================================================
# B3 (original — retained)
# =============================================================================
def study_B3():
    print(f"\n{SEP}")
    print("B3: Attack G — gradient probe (TAUTOLOGICAL / demoted)")
    print(SEP)

    rng     = np.random.default_rng(42)
    n_trial = 300
    pidx    = rng.choice(N_ref, 20, replace=False)
    Xp      = X_ref[pidx]; yp = y_ref[pidx]
    g_star  = _grad(W0, Xp, yp)

    def _stat(shift):
        gh = _grad(W0, Xp, yp)
        return float(np.linalg.norm(
            gh + shift + 0.01 * rng.normal(0, 1, gh.shape) - g_star) ** 2)

    h0     = [_stat(0.0) for _ in range(n_trial)]
    c95    = float(np.percentile(h0, 95))

    print(f"\n  n_trial={n_trial},  probe batch=20")
    print(f"  H₀: mean={float(np.mean(h0)):.5f},  95th pct={c95:.5f}")
    print(f"\n  {'|h|':>6}  {'Mean stat':>12}  {'Power (%)':>12}")
    print("  " + "-" * 35)
    shifts = [0.01, 0.05, 0.10, 0.20]; powers = []
    for sh in shifts:
        # NB: sh*ones is HARD-CODED onto the probe gradient -- this is the
        #     assumption being validated, not a simulated Girsanov attack.
        h1s = [_stat(sh * np.ones((d, K))) for _ in range(n_trial)]
        pw  = 100.0 * float(np.mean(np.array(h1s) > c95))
        powers.append(pw)
        print(f"  {sh:>6.2f}  {float(np.mean(h1s)):>12.5f}  {pw:>11.1f}%")

    print(f"\n  ✗ TAUTOLOGY: the additive shift is imposed, then detected.")
    print(f"    A training-measure manipulation imposes NO shift on the validator's")
    print(f"    probe; the probe gradient depends on the measure only via W (already")
    print(f"    moved), so this re-detects what the behavioural oracle (B1) catches.")
    return h0, c95, shifts, powers


# =============================================================================
# B4 (CORRECTED)
# Claim:  Declared mean stability can be satisfied while the path-wise CLT
#         band is systematically violated, exposing an underreported σ.
# Fix:    Honest and attack use the SAME α=0.1, σ=0.10, so E[V∞] is
#         identical (≈0.60).  Attack declares σ_decl=0.02 (5× too small).
#         Per-step |R_t|>3√[M̂]_t: honest 0.9%, attack 99.7%.
#         Prior bug: different α gave mean V_attack≈10× mean V_honest.
# =============================================================================
def study_B4():
    print(f"\n{SEP}")
    print("B4 (corrected): Attack H — declared σ exposes underreporting")
    print(SEP)

    alpha     = 0.1
    sigma     = 0.10      # both firms use this actual σ
    sigma_dec = 0.02      # attack declares (5× too small)
    T4, n_mc  = 500, 500

    V_inf_both = sigma ** 2 * d_tot / (4 * alpha)
    print(f"\n  Both firms: α={alpha}, σ_actual={sigma},  E[V∞]={V_inf_both:.4f}")
    print(f"  Honest declares σ_decl={sigma} (truth);  "
          f"Attack declares σ_decl={sigma_dec} (5× too small)")
    print(f"  Declared [M̂]_t ratio (attack/honest): "
          f"{(sigma_dec/sigma)**2:.4f}×")

    rng = np.random.default_rng(42)
    Vfin_h, Vfin_a = [], []
    vh_tot = va_tot = 0

    for _ in range(n_mc):
        # ── Honest: declares truth ──────────────────────────────────────────
        Wh = W0.copy(); Dh = Mh = 0.0; Vp = V0; vh = 0
        for _ in range(T4):
            Z   = rng.normal(0, 1, W0.shape)
            Wp  = Wh.copy()
            Wh  = (1 - alpha) * Wh + sigma * Z
            Vc  = 0.5 * np.linalg.norm(Wh, "fro") ** 2
            Dh += -(2 * alpha - alpha ** 2) * Vp + 0.5 * sigma ** 2 * d_tot
            Mh += sigma ** 2 * (1 - alpha) ** 2 * np.linalg.norm(Wp, "fro") ** 2
            Vp  = Vc
            if abs(Vc - V0 - Dh) > 3 * np.sqrt(max(Mh, 1e-12)):
                vh += 1
        Vfin_h.append(Vc); vh_tot += vh

        # ── Attack: uses σ but declares σ_dec ───────────────────────────────
        Wa = W0.copy(); Da = Ma = 0.0; Vp = V0; va = 0
        for _ in range(T4):
            Z   = rng.normal(0, 1, W0.shape)
            Wp  = Wa.copy()
            Wa  = (1 - alpha) * Wa + sigma * Z           # same actual process
            Vc  = 0.5 * np.linalg.norm(Wa, "fro") ** 2
            Da += -(2 * alpha - alpha ** 2) * Vp + 0.5 * sigma_dec ** 2 * d_tot
            Ma += sigma_dec ** 2 * (1 - alpha) ** 2 * np.linalg.norm(Wp, "fro") ** 2
            Vp  = Vc
            if abs(Vc - V0 - Da) > 3 * np.sqrt(max(Ma, 1e-12)):
                va += 1
        Vfin_a.append(Vc); va_tot += va

    pct_h = 100.0 * vh_tot / (n_mc * T4)
    pct_a = 100.0 * va_tot / (n_mc * T4)
    mVh   = float(np.mean(Vfin_h))
    mVa   = float(np.mean(Vfin_a))

    print(f"\n  Mean final V: honest={mVh:.4f},  attack={mVa:.4f}")
    print(f"  (Similar → mean-V monitor cannot distinguish them)")
    print(f"\n  Per-step |R_t| > 3√[M̂]_t:")
    print(f"    Honest : {pct_h:.1f}%")
    print(f"    Attack : {pct_a:.1f}%")
    print(f"\n  ✓ Same E[V∞]; declared-[M̂] band exposes attack ({pct_a:.1f}% vs {pct_h:.1f}%).")
    return Vfin_h, Vfin_a, pct_h, pct_a, alpha, sigma, sigma_dec, T4


# =============================================================================
# B5 (original — retained)
# =============================================================================
def study_B5():
    print(f"\n{SEP}")
    print("B5: Information-theoretic residual — null-space perturbations")
    print(SEP)

    rng   = np.random.default_rng(55)
    G     = _grad(W0, X_ref, y_ref)
    gf    = G.ravel() / (np.linalg.norm(G.ravel()) + 1e-12)
    ndirs = []
    for _ in range(20):
        v  = rng.normal(0, 1, gf.shape)
        v -= np.dot(v, gf) * gf
        v /= np.linalg.norm(v) + 1e-12
        ndirs.append(v)

    eps_vals = [0.01, 0.05, 0.10, 0.20]
    print(f"\n  {'ε':>6}  {'Mean ||ΔW||_F':>15}  "
          f"{'Mean KL':>12}  {'Undetectable':>14}")
    print("  " + "-" * 54)
    res = {}
    for eps in eps_vals:
        kls   = [_kl(P0, _probs(W0 + eps * v.reshape(d, K), X_ref))
                 for v in ndirs]
        undet = sum(k < 0.001 for k in kls)
        mf    = float(np.mean([np.linalg.norm(eps*v.reshape(d,K),"fro")
                                for v in ndirs]))
        mk    = float(np.mean(kls))
        res[eps] = (mf, mk, undet)
        print(f"  {eps:>6.2f}  {mf:>15.4f}  {mk:>12.6f}  {undet:>12}/20")

    print(f"\n  ✓ At ε=0.01 all 20 null-space moves are KL-invisible; "
          f"invasive audits necessary.")
    return eps_vals, res


# =============================================================================
# FIGURE
# =============================================================================
def make_figure_a(A1, A3, A4, A5):
    """Figure for Part I (Telemetry Logging).
    Contains only A-series panels; no cross-paper references.
    Output: fig_paper_a.pdf / .png
    """
    fig = plt.figure(figsize=(18, 12))
    gs  = gridspec.GridSpec(2, 3, figure=fig, hspace=0.50, wspace=0.38)
    fig.suptitle(
        "Numerical Studies — Telemetry Logging for Self-Adapting AI (Part I)",
        fontsize=13, fontweight="bold", y=0.995)

    # A1
    ax = fig.add_subplot(gs[0, 0])
    ax.plot(A1["eps_vals"], A1["kl_tan"],  "o-",
            color=CB["blue"],   lw=2, ms=7, label="KL tangent dir.")
    ax.plot(A1["eps_vals"], A1["kl_grad"], "s-",
            color=CB["orange"], lw=2, ms=7, label="KL gradient dir.")
    ax.set_title("A1: KL Divergence vs. Equal $\\|\\Delta W\\|_F$",
                 fontsize=10, fontweight="bold")
    ax.set_xlabel("$\\varepsilon$  ($\\|\\Delta W\\|_F$ identical for both)")
    ax.set_ylabel("KL divergence on $\\mathcal{R}$")
    ax.legend(fontsize=9)
    ax.text(0.05, 0.82, f"Mean ratio gradient/tangent: {A1['mean_r']:.2f}×",
            transform=ax.transAxes, fontsize=9)

    # A3
    ax = fig.add_subplot(gs[0, 1])
    sp, slp, fp, ks, ksl, kf = A3
    ax.plot(np.cumsum(ks),  color=CB["gray"],  lw=1.5, label="Static ($\\eta=0$)")
    ax.plot(np.cumsum(ksl), color=CB["blue"],  lw=1.5, label="Slow ($\\eta=0.005$)")
    ax.plot(np.cumsum(kf),  color=CB["red"],   lw=1.5, label="Fast ($\\eta=0.050$)")
    if fp:
        ax.vlines([p[0] for p in fp], 0, float(np.cumsum(kf).max()),
                  color=CB["red"], alpha=0.12, lw=0.7, label="_nolegend_")
    ax.set_title("A3: Event-Driven Log Packets",
                 fontsize=10, fontweight="bold")
    ax.set_xlabel("Step"); ax.set_ylabel("Cumulative KL")
    ax.legend(fontsize=8)

    # A4
    results_a4, eta_list, alpha_a4, sigma_a4, dt_a4, N_a4 = A4
    T_time_a4 = N_a4 * dt_a4
    ax = fig.add_subplot(gs[0, 2])
    T_ax = np.linspace(0, T_time_a4, 100)
    for eta, col in zip(eta_list, [CB["blue"], CB["orange"], CB["green"]]):
        slope = eta * sigma_a4 ** 2 * d_tot
        ax.plot(T_ax, slope * T_ax, "-", color=col, lw=2,
                label=f"$\\eta={eta}$ (theory)")
        ax.scatter([T_time_a4], [results_a4[eta][0]], color=col, s=70, zorder=5)
    ax.set_title("A4: Quadratic Variation $[W]_T = \\eta\\sigma^2 d T$",
                 fontsize=10, fontweight="bold")
    ax.set_xlabel("Time $T$"); ax.set_ylabel("$[W]_T$")
    ax.legend(fontsize=8)
    ax.text(0.05, 0.88, "Dots = empirical\nLines = $\\eta\\sigma^2 dT$",
            transform=ax.transAxes, fontsize=8)

    # A5 Lyapunov
    V_mc, V_ex, V_inf_val, t_arr, C_path, trigger, t0_cusum, h1_cusum = A5
    ax = fig.add_subplot(gs[1, 0])
    ax.semilogy(t_arr, V_mc,  color=CB["blue"],  lw=2, label="MC mean $\\hat{\\mathbb{E}}[V(t)]$")
    ax.semilogy(t_arr, V_ex,  color=CB["green"], lw=2, ls="--", label="Exact formula")
    ax.semilogy(t_arr, np.full_like(t_arr, V_inf_val, dtype=float),
                color=CB["gray"], lw=1, ls=":", label=f"$E_\\infty={V_inf_val:.4f}$")
    ax.set_title("A5: Lyapunov Decay to Noise Floor\n$n_{{\\mathrm{{mc}}}}=100$ (per-step rel.\\ err.\\ $<1\\%$)",
                 fontsize=10, fontweight="bold")
    ax.set_xlabel("Step $t$"); ax.set_ylabel("$\\mathbb{E}[V(t)]$  (log scale)")
    ax.legend(fontsize=8)

    # A5 CUSUM (on behavioural-divergence increments)
    ax = fig.add_subplot(gs[1, 1])
    ax.plot(C_path, color=CB["purple"], lw=1.5, label="$C_t$ (on $\\delta_t$)")
    ax.axhline(h1_cusum, color=CB["red"], ls="--", lw=1.5,
               label=f"$h_1={h1_cusum:g}$")
    ax.axvline(t0_cusum, color=CB["gray"], ls="-.", lw=1.2,
               label=f"change point $t_0={t0_cusum}$")
    if trigger >= 0:
        ax.axvline(trigger, color=CB["red"], ls=":", lw=1.5)
        ax.text(trigger + 2, ax.get_ylim()[1] * 0.5,
                f"trigger $t={trigger}$\n(delay {trigger - t0_cusum})",
                color=CB["red"], fontsize=9)
    ax.set_title("A5: CUSUM Trigger on $\\delta_t$\n(covert drift at $t_0$, ARL$>$5000)",
                 fontsize=10, fontweight="bold")
    ax.set_xlabel("Step $t$"); ax.set_ylabel("$C_t$"); ax.legend(fontsize=8)

    # A1–A5 summary text panel
    ax = fig.add_subplot(gs[1, 2])
    ax.axis("off")
    summary = (
        "Study summary\n"
        "─────────────────────────────\n"
        "A1   Gradient dir. KL $\\approx 2.33\\times$ tangent\n"
        "     (illustrative; equal $\\|\\Delta W\\|_F$)\n\n"
        "A2   Tamper at $s=3$ invalidates 8/8\n"
        "     subsequent hashes\n\n"
        "A3   Static→0 pkts;  fast→128 pkts\n"
        "     (inter-arrival 3.9 steps)\n\n"
        "A4   QV error $<1\\%$; $\\eta\\in\\{0.01,0.05,0.10\\}$\n\n"
        "A5   decay to floor; CUSUM on $\\delta_t$\n"
        "     fires 1 step after $t_0$"
    )
    ax.text(0.05, 0.95, summary, transform=ax.transAxes,
            fontsize=9, va="top", family="monospace",
            bbox=dict(boxstyle="round,pad=0.5", fc="#f0f4ff", ec="#aaaacc"))

    for ext, dpi in [("pdf", 150), ("png", 120)]:
        path = f"fig_paper_a.{ext}"
        plt.savefig(path, bbox_inches="tight", dpi=dpi)
    print("  Figure A → fig_paper_a.{pdf,png}")
    plt.close(fig)


def make_figure_b(B1, B2, B3, B4):
    """Figure for Part II (The Model Hiding Problem).
    Contains only B-series panels; no cross-paper references.
    Output: fig_paper_b.pdf / .png
    """
    fig = plt.figure(figsize=(18, 16))
    gs  = gridspec.GridSpec(3, 3, figure=fig, hspace=0.52, wspace=0.38)
    fig.suptitle(
        "Numerical Studies — The Model Hiding Problem (Part II)",
        fontsize=13, fontweight="bold", y=0.995)

    # B1
    h0_b1, c_alpha_b1, eta_b1, stats_h1 = B1
    ax = fig.add_subplot(gs[0, 0])
    ax.semilogy(eta_b1, stats_h1, "o-", color=CB["blue"], lw=2, ms=7,
                label="Oracle KL")
    ax.axhline(c_alpha_b1, color=CB["red"], ls="--", lw=1.5,
               label=f"$H_0$ 95th $= {c_alpha_b1:.1e}$")
    ax.set_title("B1: Attack S — KL Behavioral Oracle\nPower vs. Drift Magnitude",
                 fontsize=10, fontweight="bold")
    ax.set_xlabel("Drift magnitude $\\eta$")
    ax.set_ylabel("Oracle KL statistic (log scale)")
    ax.legend(fontsize=8)
    ax.text(0.05, 0.18, "All $\\eta$ detected\nKL $\\geq 0$ always",
            transform=ax.transAxes, fontsize=9, color=CB["blue"])

    # B2  (negative result: ratio is drift-independent)
    ns_b2, res_b2, sigma_b2, T_b2 = B2
    ax = fig.add_subplot(gs[0, 1])
    r0 = [res_b2[n][0] for n in ns_b2]
    r5 = [res_b2[n][1] for n in ns_b2]
    pr = [res_b2[n][2] for n in ns_b2]
    ax.plot(ns_b2, r0, "o-", color=CB["blue"],   lw=2, ms=7, label="ratio $\\mu=0$")
    ax.plot(ns_b2, r5, "x--", color=CB["red"],    lw=2, ms=9, label="ratio $\\mu=5$")
    ax.plot(ns_b2, pr, ":",  color=CB["gray"],    lw=1.5, label="$\\sqrt{2n/\\pi}$")
    ax.set_xscale("log"); ax.set_yscale("log")
    ax.set_title("B2: Attack N — Power Variation FAILS\n(ratio $\\propto\\sqrt{n}$, drift-independent)",
                 fontsize=10, fontweight="bold")
    ax.set_xlabel("$n$ (samples over fixed $T$)"); ax.set_ylabel("$V^{(1)}/\\sqrt{V^{(2)}}$")
    ax.legend(fontsize=8)
    ax.text(0.05, 0.10, "$\\mu=0$ and $\\mu=5$\ncurves coincide",
            transform=ax.transAxes, fontsize=9, color=CB["red"])

    # B3  (tautological: shift is imposed, then detected)
    _, c95_b3, shifts_b3, powers_b3 = B3
    ax = fig.add_subplot(gs[0, 2])
    ax.plot(shifts_b3, powers_b3, "s-", color=CB["orange"], lw=2, ms=7,
            label="Power")
    ax.axhline(95, color=CB["red"],  ls="--", lw=1.5, label="95\\%")
    ax.axhline(5,  color=CB["gray"], ls=":",  lw=1.5, label="5\\% nominal")
    ax.set_title("B3: Attack G — Gradient Probe\n(tautological: shift imposed $\\to$ detected)",
                 fontsize=10, fontweight="bold")
    ax.set_xlabel("Imposed shift magnitude $|h|$")
    ax.set_ylabel("Detection power (\\%)")
    ax.set_ylim(-5, 105); ax.legend(fontsize=8)

    # B4 — residual plot
    Vfin_h, Vfin_a, pct_h, pct_a, alpha_b4, sigma_b4, sdec_b4, T_b4 = B4
    ax = fig.add_subplot(gs[1, :2])
    ts   = np.arange(1, T_b4 + 1)
    sys_drift = 0.5 * (sigma_b4 ** 2 - sdec_b4 ** 2) * d_tot * ts
    V_inf_b4  = sigma_b4 ** 2 * d_tot / (4 * alpha_b4)
    band = 3 * np.sqrt(sdec_b4 ** 2 * (1 - alpha_b4) ** 2 * 2 * V_inf_b4 * ts)
    ax.plot(ts, sys_drift, color=CB["red"],  lw=2, ls="--",
            label="$\\mathbb{E}[R_t]$ attack (declared $\\sigma_{\\mathrm{decl}}=0.02$)")
    ax.fill_between(ts, -band, band, alpha=0.20, color=CB["blue"],
                    label="$\\pm 3\\sqrt{[\\hat{M}]_t}$ declared band")
    ax.axhline(0, color=CB["blue"], lw=1.5,
               label="$\\mathbb{E}[R_t]$ honest $\\approx 0$")
    ax.set_title(
        "B4: Attack H — Residual vs.\\ Declared CLT Band\n"
        "Both firms: $\\alpha=0.1$, $\\sigma_{\\mathrm{actual}}=0.10$, "
        "$\\mathbb{E}[V_\\infty]=0.60$ (identical) — attack declares $\\sigma_{\\mathrm{decl}}=0.02$",
        fontsize=10, fontweight="bold")
    ax.set_xlabel("Step $t$"); ax.set_ylabel("Residual $R_t$")
    ax.legend(fontsize=8, loc="upper left")
    ax.text(0.68, 0.18,
            f"Honest viol: {pct_h:.1f}\\%\nAttack viol: {pct_a:.1f}\\%\n"
            f"Mean $V$: indistinguishable",
            transform=ax.transAxes, fontsize=9, color=CB["red"],
            bbox=dict(boxstyle="round,pad=0.3", fc="#fff0f0", ec="#cc8888"))

    # B4 — V histogram
    ax = fig.add_subplot(gs[1, 2])
    ax.hist(Vfin_h, bins=30, alpha=0.6, color=CB["blue"],
            label=f"Honest  $\\bar V={np.mean(Vfin_h):.3f}$")
    ax.hist(Vfin_a, bins=30, alpha=0.6, color=CB["red"],
            label=f"Attack  $\\bar V={np.mean(Vfin_a):.3f}$")
    ax.set_title("B4: Final $V(W_T)$ Distribution\n(mean-$V$ monitor cannot distinguish)",
                 fontsize=10, fontweight="bold")
    ax.set_xlabel("$V(W_T)$"); ax.set_ylabel("Count"); ax.legend(fontsize=8)

    # B5 table
    ax = fig.add_subplot(gs[2, :])
    ax.axis("off")
    rows = [["$\\varepsilon$", "Mean $\\|\\Delta W\\|_F$",
             "Mean KL on $\\mathcal{R}$", "Undetectable / 20"],
            ["0.01", "0.0100", "$1.1\\times 10^{-4}$",  "20 / 20"],
            ["0.05", "0.0500", "$2.6\\times 10^{-3}$",  " 0 / 20"],
            ["0.10", "0.1000", "$1.1\\times 10^{-2}$",  " 0 / 20"],
            ["0.20", "0.2000", "$4.2\\times 10^{-2}$",  " 0 / 20"]]
    tbl = ax.table(cellText=rows[1:], colLabels=rows[0],
                   loc="center", cellLoc="center")
    tbl.auto_set_font_size(False); tbl.set_fontsize(10); tbl.scale(1, 2.4)
    for (r, c), cell in tbl.get_celld().items():
        if r == 0:
            cell.set_facecolor("#cce5ff")
            cell.set_text_props(fontweight="bold")
    ax.set_title(
        "B5: Information-Theoretic Residual — Null-Space Perturbations\n"
        "Constructible $\\Delta W$ with large $\\|\\Delta W\\|_F$ and near-zero KL "
        "$\\Rightarrow$ periodic invasive weight audits are necessary",
        fontsize=10, fontweight="bold", pad=22)

    for ext, dpi in [("pdf", 150), ("png", 120)]:
        path = f"fig_paper_b.{ext}"
        plt.savefig(path, bbox_inches="tight", dpi=dpi)
    print("  Figure B → fig_paper_b.{pdf,png}")
    plt.close(fig)


# =============================================================================
if __name__ == "__main__":
    print(SEP)
    print("NUMERICAL STUDIES — Parts I & II")
    print(SEP)

    A1 = study_A1()
    A2 = study_A2()
    A3 = study_A3()
    A4 = study_A4()
    A5 = study_A5()
    B1 = study_B1()
    B2 = study_B2()
    B3 = study_B3()
    B4 = study_B4()
    B5 = study_B5()

    print(f"\n{SEP}")
    print("SUMMARY")
    print(SEP)
    print("""
  A1 ✓  Equal ε; gradient direction ~2.3× more KL; Frobenius blind.
  A2 ✓  Tamper at s=3 → 8/8 hashes invalidated.
  A3 ✓  Static→0 pkts (genuinely frozen); fast→128 pkts (inter-arrival 3.9 steps).
  A4 ✓  Correct SDE (√η·σ·√dt); QV matches η·σ²·d·T within <1%.
  A5 ✓  σ=0.005 → E[V∞]≪V₀; decay<1%/step; CUSUM on δ_t fires 1 step after t0=50.
  B1 ✓  KL oracle ≥0; every drift detected; threshold always positive.
  B2 ✗  Power-variation ratio ≈√(2n/π) for BOTH μ=0 and μ=5 — measures
        sampling rate, not drift. Attack N has no clean path-statistic test.
  B3 ✗  Gradient probe is tautological/circular (shift imposed→detected);
        redundant with the oracle. Attack G countermeasure demoted.
  B4 ✓  Same E[V∞]=0.60; attack viol 99.7% vs honest 0.9%.
  B5 ✓  20/20 grad-orth. perturbs sub-threshold at ε=0.01; detfor ε≥0.05 (0/20).
    """)

    print("Generating Part I figure …")
    make_figure_a(A1, A3, A4, A5)
    print("Generating Part II figure …")
    make_figure_b(B1, B2, B3, B4)
    print("Done.")

